Computing Floquet Hamiltonians with Symmetries

Unitary matrices arise in many ways in physics, in particular as a time evolution operator. For a periodically driven system one frequently wishes to compute a Floquet Hamilonian that should be a Hermitian operator $H$ such that $e^{-iTH}=U(T)$ where $U(T)$ is the time evolution operator at time corresponding the period of the system. That is, we want $H$ to be equal to $-i$ times a matrix logarithm of $U(T)$. If the system has a symmetry, such as time reversal symmetry, one can expect $H$ to have a symmetry beyond being Hermitian. We discuss here practical numerical algorithms on computing matrix logarithms that have certain symmetries which can be used to compute Floquet Hamiltonians that have appropriate symmetries. Along the way, we prove some results on how a symmetry in the Floquet operator $U(T)$ can lead to a symmetry in a basis of Floquet eigenstates.

==> anc/compare_logs.m <==
%%%%  _unitary_err   should be  _antihermitian_err


function compare_logs(N, type, multiplicity, dist_to_neg1,txt_file_name)
	rng(135);
	
	warning('off', 'MATLAB:logm:nonPosRealEig')
	warning('off', 'MATLAB:sqrtm:IllConditionedSylvester')
	txt_file_name_short = txt_file_name;
	txt_file_name = strcat(txt_file_name,'.tsv');
	txt_file_ID = fopen(txt_file_name,'wt');
	txt_file_name_long = strcat(char(39),txt_file_name, char(39));

	
	
	symmetric = strcmp(type,'symmetric');
	AIII = strcmp(type,'AIII');

	if AIII & mod(N,2) ~= 0
		error('AIII requires even matrix size');
	end

	fprintf(txt_file_ID,txt_file_name_long);
	fprintf(txt_file_ID,'\nN\tgap\ttype\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_distance_to_original\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_distance_old\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_exp_err\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_exp_err_old\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_unitary_err\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_unitary_err_old');
	if symmetric
		fprintf(txt_file_ID,'\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_symmetric_err\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_symmetric_err_old');
	elseif AIII
		fprintf(txt_file_ID,'\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_grading_err_new\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_grading_err_old');
	end
	fprintf(txt_file_ID,'\n');

	
for dist = dist_to_neg1	
	tol = 10^-12;
	number = 10;
	type_long = strcat(char(39),type, char(39));
	fprintf('N\tgap\t\t\ttype');
	fprintf('\t\tdistance to original\tdistance_old');
	fprintf('\t\texp error new     \texp  error old     ');
	fprintf('\tantihermition error new\tantihermition error old');
	if symmetric
		fprintf('\treal error new    \treal error old');
	elseif AIII
		fprintf('\tgrading error new\tgrading error old');
	end
	
	fprintf('\n');

	dist_to_answer_new_avg = 0;
	dist_to_answer_matlab_avg = 0;
	exp_err_new_avg = 0;
	exp_err_matlab_avg = 0;
	antiherm_err_new_avg = 0;
	antiherm_err_matlab_avg = 0;
	if symmetric
		imag_err_new_avg = 0;
		imag_err_matlab_avg = 0;
	elseif AIII
		grading_err_new_avg = 0;
		grading_err_matlab_avg = 0;
	end


	for k = 1:number
		fprintf('%d\t%20.19f\t',N,dist);
		fprintf(type_long);
		if AIII
			fprintf('\t');
		end
		[V1,H1] = halfUnitary_w_log(N,type,multiplicity,dist/2);
		U = V1*V1;   % our test unitary
		L = 2*H1;    % the log of our test unitary
		H=logsu_basic(U,type,tol);
		K = logm(U);
		dist_to_answer_new =  norm(H - L);
		dist_to_answer_matlab = norm(K - L);
		dist_to_answer_new_avg = dist_to_answer_new_avg + dist_to_answer_new;
		dist_to_answer_matlab_avg = dist_to_answer_matlab_avg + dist_to_answer_matlab;
		fprintf('\t%18.17f\t%18.17f',dist_to_answer_new,dist_to_answer_matlab);
		
		
		exp_err_new =  norm(expm(H) - U);
		exp_err_matlab = norm(expm(K) - U);
		exp_err_new_avg = exp_err_new_avg + exp_err_new;
		exp_err_matlab_avg = exp_err_matlab_avg + exp_err_matlab;
		fprintf('\t%18.17f\t%18.17f\t',exp_err_new,exp_err_matlab);

		antiherm_err_new  =  norm(H + H');
		antiherm_err_matlab =  norm(K+K');
		antiherm_err_new_avg = antiherm_err_new_avg + antiherm_err_new;
		antiherm_err_matlab_avg = antiherm_err_matlab_avg + antiherm_err_matlab;
		fprintf('%18.17f\t%18.17f\t',antiherm_err_new,antiherm_err_matlab);
		if symmetric
			imag_err_new  =  norm(real(H));
			imag_err_matlab  =  norm(real(K));
			imag_err_new_avg = imag_err_new_avg + imag_err_new;
			imag_err_matlab_avg = imag_err_matlab_avg + imag_err_matlab;	
			fprintf('%18.17f\t%18.17f\t',imag_err_new,imag_err_matlab);
		elseif AIII
			grading_err_new  =  norm(H + sigma(H));
			grading_err_matlab  =  norm(K + sigma(K));
			grading_err_new_avg = grading_err_new_avg + grading_err_new;
			grading_err_matlab_avg = grading_err_matlab_avg + grading_err_matlab;	
			fprintf('%18.17f\t%18.17f\t',grading_err_new,grading_err_matlab);
		end
		fprintf('\n');
		
		
	end
	
	fprintf('\n');	
	
	dist_to_answer_new_avg = dist_to_answer_new_avg / number;
	dist_to_answer_matlab_avg = dist_to_answer_matlab_avg / number;
	exp_err_new_avg = exp_err_new_avg / number;
	exp_err_matlab_avg = exp_err_matlab_avg / number;
	
	antiherm_err_new_avg = antiherm_err_new_avg / number;
	antiherm_err_matlab_avg = antiherm_err_matlab_avg / number;
		
	fprintf(txt_file_ID,'%d\t%20.19f\t',N,dist);
	fprintf(txt_file_ID,type_long);
	fprintf(txt_file_ID,'\t%18.17f\t%18.17f\t',dist_to_answer_new_avg,dist_to_answer_matlab_avg);
	fprintf(txt_file_ID,'%18.17f\t%18.17f\t',exp_err_new_avg,exp_err_matlab_avg);
	fprintf(txt_file_ID,'%18.17f\t%18.17f\t',antiherm_err_new_avg,antiherm_err_matlab_avg);

	if symmetric
		imag_err_new_avg = imag_err_new_avg / number;
		imag_err_matlab_avg = imag_err_matlab_avg / number;
		fprintf(txt_file_ID,'%18.17f\t%18.17f\t',imag_err_new_avg,imag_err_matlab_avg);
	elseif AIII
		grading_err_new_avg = grading_err_new_avg / number;
		grading_err_matlab_avg = grading_err_matlab_avg / number;
		fprintf(txt_file_ID,'%18.17f\t%18.17f\t',grading_err_new_avg,grading_err_matlab_avg);
	end
	fprintf(txt_file_ID,'\n');	
	
	
	fprintf('\n');		
	fprintf('\n');		
end

end

==> anc/compare_roots_v2.m <==
% To gather data on our square root algormtihm for unitaries
% compaired to the Matlab generic square root
% and compaired to the known aswer.
% Try:
% compare_roots(400,'complex',10^-12)
% compare_roots(400,'symmetric',10^-12)

function compare_roots_v2(N, type, multiplicity, dist_to_neg1,txt_file_name)
	rng(135);
	
	warning('off', 'MATLAB:sqrtm:IllConditionedSylvester')
	txt_file_name_short = txt_file_name;
	txt_file_name = strcat(txt_file_name,'.tsv');
	txt_file_ID = fopen(txt_file_name,'wt');
	txt_file_name_long = strcat(char(39),txt_file_name, char(39));
	
	symmetric = strcmp(type,'symmetric');
	AIII = strcmp(type,'AIII');

	if AIII & mod(N,2) ~= 0
		error('AIII requires even matrix size');
	end

	
	fprintf(txt_file_ID,txt_file_name_long);
	fprintf(txt_file_ID,'\nN\tgap\ttype\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_distance_to_original\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_distance_old\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_square_err\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_square_err_old\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_unitary_err\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_unitary_err_old');
	if symmetric
		fprintf(txt_file_ID,'\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_symmetric_err\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_symmetric_err_old');
	elseif AIII
		fprintf(txt_file_ID,'\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_grading_err_new\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_grading_err_old');
	end
	fprintf(txt_file_ID,'\n');
	
	
for dist = dist_to_neg1
	tol = 10^-12;
	number = 10;
	type_long = strcat(char(39),type, char(39));
	fprintf('N\tgap\t\t\ttype');
	fprintf('\t\tdistance to original\tdistance_old');
	fprintf('\t\tsquare_err\t\tsquare_err_old');
	fprintf('\t\tunitary_err\t\tunitary_err_old');
	if symmetric
		fprintf('\t\tsymmetric_err\t\tsymmetric_err_old');
	elseif AIII
		fprintf('\t\tgrading_err_new\t\tgrading_err_old');
	end
	
	fprintf('\n');

	dist_to_answer_new_avg = 0;
	dist_to_answer_matlab_avg = 0;
	sqr_err_new_avg = 0;
	sqr_err_matlab_avg = 0;
	unitary_err_new_avg = 0;
	unitary_err_matlab_avg = 0;
	if symmetric
		sym_err_new_avg = 0;
		sym_err_matlab_avg = 0;
	elseif AIII
		grading_err_new_avg = 0;
		grading_err_matlab_avg = 0;
	end

	for k = 1:number
		fprintf('%d\t%20.19f\t',N,dist);
		fprintf(type_long);
		V1 = halfUnitary(N,type,multiplicity,dist/2);
		U = V1*V1;
		[V2,success, iterations_needed] = sqrtu_basic(U,type,tol);
		if ~success
			fprintf('failed to converge');
		end
		V3 = sqrtm(U);
		dist_to_answer_new =  norm(V2 - V1);
		dist_to_answer_matlab = norm(V3 - V1);
		dist_to_answer_new_avg = dist_to_answer_new_avg + dist_to_answer_new;
		dist_to_answer_matlab_avg = dist_to_answer_matlab_avg + dist_to_answer_matlab;
		fprintf('\t%18.17f\t%18.17f\t',dist_to_answer_new,dist_to_answer_matlab);
	
		sqr_err_new =  norm(V2^2 - U);
		sqr_err_matlab = norm(V3^2 - U);
		sqr_err_new_avg = sqr_err_new_avg + sqr_err_new;
		sqr_err_matlab_avg = sqr_err_matlab_avg + sqr_err_matlab;
		fprintf('%18.17f\t%18.17f\t',sqr_err_new,sqr_err_matlab);

		unitary_err_new  =  norm(V2*V2' - eye(N));
		unitary_err_matlab =  norm(V3*V3' - eye(N));
		unitary_err_new_avg = unitary_err_new_avg + unitary_err_new;
		unitary_err_matlab_avg = unitary_err_matlab_avg + unitary_err_matlab;
		fprintf('%18.17f\t%18.17f\t',unitary_err_new,unitary_err_matlab);
		
		if symmetric
			sym_err_new  =  norm(V2 - V2.');
			sym_err_matlab  =  norm(V3 - V3.');
			sym_err_new_avg = sym_err_new_avg + sym_err_new;
			sym_err_matlab_avg = sym_err_matlab_avg + sym_err_matlab;	
			fprintf('%18.17f\t%18.17f\t',sym_err_new,sym_err_matlab);
		elseif AIII
			grading_err_new  =  norm(V2' - sigma(V2));
			grading_err_matlab  =  norm(V3' - sigma(V3));
			grading_err_new_avg = grading_err_new_avg + grading_err_new;
			grading_err_matlab_avg = grading_err_matlab_avg + grading_err_matlab;	
			fprintf('%18.17f\t%18.17f\t',grading_err_new,grading_err_matlab);
		end
		fprintf('\n');
	end
	
	fprintf('\n');	
	dist_to_answer_new_avg = dist_to_answer_new_avg / number;
	dist_to_answer_matlab_avg = dist_to_answer_matlab_avg / number;
	sqr_err_new_avg = sqr_err_new_avg / number;
	sqr_err_matlab_avg = sqr_err_matlab_avg / number;
	
	unitary_err_new_avg = unitary_err_new_avg / number;
	unitary_err_matlab_avg = unitary_err_matlab_avg / number;
	
	fprintf(txt_file_ID,'%d\t%20.19f\t',N,dist);
	fprintf(txt_file_ID,type_long);
	fprintf(txt_file_ID,'\t%18.17f\t%18.17f\t',dist_to_answer_new_avg,dist_to_answer_matlab_avg);
	fprintf(txt_file_ID,'%18.17f\t%18.17f\t',sqr_err_new_avg,sqr_err_matlab_avg);
	fprintf(txt_file_ID,'%18.17f\t%18.17f\t',unitary_err_new_avg,unitary_err_matlab_avg);
	
	if symmetric
		sym_err_new_avg = sym_err_new_avg / number;
		sym_err_matlab_avg = sym_err_matlab_avg / number;
		fprintf(txt_file_ID,'%18.17f\t%18.17f\t',sym_err_new_avg,sym_err_matlab_avg);
	elseif AIII
		grading_err_new_avg = grading_err_new_avg / number;
		grading_err_matlab_avg = grading_err_matlab_avg / number;
		fprintf(txt_file_ID,'%18.17f\t%18.17f\t',grading_err_new_avg,grading_err_matlab_avg);
	end
	fprintf(txt_file_ID,'\n');	
	

	fprintf('\n');		
	fprintf('\n');	
end
end

==> anc/halfUnitary.m <==
% Creates unitaries that have spectrum only in the right-half of
% the unit circle.  They can have an optional additional symmetry, one
% of:  being symmetric or as needed for class AIII. 
% There is a deliberate gap of arc length (approx. linear distance)
% 
% The parammeter  'dist_to_neg1'  is used to determine how close to
% the  i  or  -i  the eigenvalues get.  There is guaranteed to be 
% at least one eigenvalue getting this close, which we call
% the extreme eigenvalue.  The distance is measured in radians.
%
% The parammeter  'multiplicity'  controls the multiplicity of the extreme
% eigenvalue.  There will be a total of 'multiplicity' number of eigenvalues
% equal to the extreme eigenvalue or its complex conjugate.  When squareing
% this unitary, one gets then gets this many eigenvalues near  -1.
%
% In class AIII 'multiplicity' must be even.

function U = halfUnitary(N,type,multiplicity,dist_to_neg1)


symmetric = strcmp(type,'symmetric');
AIII = strcmp(type,'AIII');

if AIII & mod(N,2) ~= 0
	error('AIII requires even matrix size');
end
if AIII & mod(multiplicity,2) ~= 0
	error('AIII requires even multiplicity');
end

if symmetric
	W=orth(randn(N));
elseif AIII
	W=[orth(randn(N/2)+i*randn(N/2)),zeros(N/2);zeros(N/2),orth(randn(N/2)+i*randn(N/2))];
else
	W=orth(randn(N)+i*randn(N));
end

if AIII
	theta = 2*rand(1,N/2) - 1;
	theta(1:multiplicity/2) = 2*(theta(1:multiplicity/2)>0) - 1;
	theta = ((pi/2)-dist_to_neg1)*theta;
	D(1:N/2, 1:N/2) = diag(cos(theta));
	D(1:N/2, (N/2+1):N) = diag(sin(theta));
	D((N/2+1):N, 1:N/2) = -diag(sin(theta));
	D((N/2+1):N, (N/2+1):N) = diag(cos(theta));	
else
	theta = 2*rand(1,N) - 1;
	theta(1:multiplicity) = 2*(theta(1:multiplicity)>0) - 1;
	theta = ((pi/2)-dist_to_neg1)*theta;
	D = diag(exp(i*theta)); 
end

% Build the unitary
U=W*D*W';

% Make it more precisely unitary
U = (1/2)*(U+inv(U'));

if symmetric
	U = (1/2)*(U+U.');
end

if AIII
	U = (1/2)*(U+sigma(U'));
end
end

==> anc/halfUnitary_w_log.m <==
% just like halfUnitary(), but this also computes the logarithm of U,
% from the same diagonalization of was used to construct  U.

function [U,H] = halfUnitary_w_log(N,type,multiplicity,dist_to_neg1)


symmetric = strcmp(type,'symmetric');
AIII = strcmp(type,'AIII');

if AIII & mod(N,2) ~= 0
	error('AIII requires even matrix size');
end
if AIII & mod(multiplicity,2) ~= 0
	error('AIII requires even multiplicity');
end

if symmetric
	W=orth(randn(N));
elseif AIII
	W=[orth(randn(N/2)+i*randn(N/2)),zeros(N/2);zeros(N/2),orth(randn(N/2)+i*randn(N/2))];
else
	W=orth(randn(N)+i*randn(N));
end

if AIII
	theta = 2*rand(1,N/2) - 1;
	theta(1:multiplicity/2) = 2*(theta(1:multiplicity/2)>0) - 1;
	theta = ((pi/2)-dist_to_neg1)*theta;
	D0 = zeros(N,N);
	D0(1:N/2, (N/2+1):N) = diag(theta);
	D0((N/2+1):N, 1:N/2) = diag(-theta);	
	
	D(1:N/2, 1:N/2) = diag(cos(theta));
	D(1:N/2, (N/2+1):N) = diag(sin(theta));
	D((N/2+1):N, 1:N/2) = -diag(sin(theta));
	D((N/2+1):N, (N/2+1):N) = diag(cos(theta));	
else
	theta = 2*rand(1,N) - 1;
	theta(1:multiplicity) = 2*(theta(1:multiplicity)>0) - 1;
	theta = ((pi/2)-dist_to_neg1)*theta;
	D0 = diag(i*theta);
	D = diag(exp(i*theta)); 
end

% Build the unitary (and its logartihm)
U=W*D*W';
H=W*D0*W';


% Make it more precisely unitary (anit-hermitian)
U = (1/2)*(U+inv(U'));
H = (1/2)*(H-H');


if symmetric
	U = (1/2)*(U+U.');
	H = i*imag(H);
end

if AIII
	U = (1/2)*(U+sigma(U'));
	H = (1/2)*(H-sigma(H));
end



end

==> anc/list_supplemental.txt <==
To following supplemental files were used to create
the data needed for the figures in "Computing Floquet
Hamiltonians with Symmetries" by Loring and Vides.
Mainly these are Matlab files, except PadeError.pdf is
the output of a Mathematica computation.

The file listing:
compare_logs.m        
compare_roots_v2.m
halfUnitary.m
halfUnitary_w_log.m
logsu_basic.m
PadeError.pdf
sigma.m
sqrtu_basic.m
struct_hermitian_diag.m
struct_unitary_diag.m
test_diag.m
test_generic_root.m
time_diag.m






==> anc/logsu_basic.m <==
function H=logsu_basic(U,type,tol)

n=5;
order=7;

N=size(U,1);
E=eye(N);

if strcmp(type,'AIII') & mod(N,2) ~= 0
	error('AIII requires even matrix size');
end



p=[0,0,0,0,0,0,2,0;
0,0,0,0,0,3,6,0;
0,0,0,0,11,60,60,0;
0,0,0,25,260,630,420,0;
0,0,137,2310,9870,15120,7560,0;
0,49,1218,7980,20720,23100,9240,0;
363,12488,115668,446600,823900,720720,240240,0];

q=[0,0,0,0,0,0,1,2;
0,0,0,0,0,1,6,6;
0,0,0,0,3,36,90,60;
0,0,0,6,120,540,840,420;
0,0,30,900,6300,16800,18900,7560;
0,10,420,4200,16800,31500,27720,9240;
70,3920,52920,294000,808500,1164240,840840,240240];

U0=U;
for k=1:n
     [U0,success,iterations_needed]=sqrtu_basic(U0,type,tol);
end    

H=ratvalm(p(order,:),q(order,:),U0-E);
if strcmp(type,'symmetric')
    H=imag(H);
    H=i*(H+H.')/2;
elseif strcmp(type,'AIII')
	H = (1/2)*(H-H');
	H = (1/2)*(H-sigma(H));
else
    H=(H-H')/2;
end
H=(2^n)*H;
end



function Y=ratvalm(p,q,X)
L=length(p);
fp=find(p);
fq=find(q);
lp=min(find(p));
lq=min(find(q));
lps=max(abs(p(fp)));
lqs=max(abs(q(fq)));
p=p(lp:L);
q=q(lq:L);
p=p/lps;
q=q/lqs;
Y=polyvalm(q,X);
Y=Y\polyvalm(p,X);
Y=(lps/lqs)*Y;
end

==> anc/sigma.m <==
function Y = sigma(X)

N = size(X,1);
if mod(N,2) ~= 0 | size(X,1) ~= size(X,2)
	error('the grading and sigma operation only defined for N-by-N with N even');
end

Gamma = diag([ones([1 N/2]),-ones([1 N/2])]);

Y = Gamma*X*Gamma;

end

==> anc/sqrtu_basic.m <==
% 
% This function calculates the principle square root of a unitary.
% That is, it is assumed that  M'*M  is close to the identity
% and it is unclear what will happen if this is called on 
% M that is far from being unitary.
% In theory, Z and R will stay unitary during the iteration,
% but due to numberical errors we enforce this with
% a single step of Newton's method for extracting unitary parts.
% 
% Also we assume M has no eigenvalue too close to -1.
% 
% If <type> equals 'real' we need only make sure 
% M is stored as real floating point numbers.  The formulas keep all 
% intermediate matrices real.
%  
% If <type> equals 'symmetric' we expect all intermidiate
% matrices to be symmetric, but we enforce this along
% the way to deal with asymmetric numerical errors.
% 
% This version is without injecting noise.

function [R,success, iterations_needed] = sqrtu_basic(M,type,tol)

N=size(M,1);

symmetric = strcmp(type,'symmetric');
reall = strcmp(type,'real');
AIII = strcmp(type,'AIII');

if AIII & mod(N,2) ~= 0
	error('AIII requires even matrix size');
end


if reall
	M = real(M);
end

E=eye(N);
R0=M;
R=R0;
Z0=E;
Z=Z0;
k=1;
NN=200;
diff = 2*tol;
while (k<=NN && diff>tol)
	common = (E+8*((E+3*Z0*R0)\E))/3;%(E+3*Z0*R0)\(3*E+Z0*R0);
	R=R0*common;
	Z=common*Z0;
	R = (1/2)*(R+inv(R'));
	Z = (1/2)*(Z+inv(Z'));
	if symmetric	
		R = (1/2)*(R + R.');
		Z = (1/2)*(Z + Z.');
	elseif AIII
		R = (1/2)*(R + sigma(R'));
		Z = (1/2)*(Z + sigma(Z'));
	end
	diff = norm(R-R0,'inf');
    R0=R;
    Z0=Z;
    k=k+1;
end
iterations_needed = k-1;
success = (diff<=tol);

end

==> anc/struct_hermitian_diag.m <==
function [U,D] = struct_hermitian_diag(H,type,tol)
% Assuming $H$ is hermitian.  It might be real or
% in class AIII, meaning it is odd.

N=size(H,1);
E=eye(N);

complexx = strcmp(type,'complex');
reall = strcmp(type,'real');
AIII = strcmp(type,'AIII');

if AIII & mod(N,2) ~= 0
	error('AIII requires even matrix size.');
end


if reall
	H = real(H); % Just in case  H  is stored as real + 0*i.
	[U,D] = eig(H);
elseif complexx
	[U,D] = eig(H);

elseif AIII
	N0 = N/2;
	[W1,D0,W2] = svd(H(1:N0,N0+(1:N0)));
	U = (1/sqrt(2))*[W1 W1 ;-W2 W2]	;
	D = [-D0 zeros(N0) ;zeros(N0) D0 ];
end


end

==> anc/struct_unitary_diag.m <==
function [Q,D] = struct_unitary_diag(U,type,tol)
% Assuming U is unitary.  It might be symmetric or
% in class AIII.
%
% In class AIII, this will fail if  U  represents
% a nonzero K-theory class.
%

N=size(U,1);
E=eye(N);

complexx = strcmp(type,'complex');
symmetric = strcmp(type,'symmetric');
AIII = strcmp(type,'AIII');

if AIII & mod(N,2) ~= 0
	error('AIII requires even matrix size.');
end


H = -i*logsu_basic(U,type,tol);
if symmetric
	type = 'real';
end
[Q,D] = struct_hermitian_diag(H,type,tol);

D = diag(exp(i*diag(D)));


end

==> anc/test_diag.m <==
%%%%  _unitary_err   should be  _antihermitian_err


function test_diag(N, type, multiplicity, dist_to_neg1,txt_file_name)
	rng(135);
	
	warning('off', 'MATLAB:logm:nonPosRealEig')
	warning('off', 'MATLAB:sqrtm:IllConditionedSylvester')
	warning('off', 'MATLAB:nearlySingularMatrix')
	txt_file_name_short = txt_file_name;
	txt_file_name = strcat(txt_file_name,'.tsv');
	txt_file_ID = fopen(txt_file_name,'wt');
	txt_file_name_long = strcat(char(39),txt_file_name, char(39));

	
	
	symmetric = strcmp(type,'symmetric');
	AIII = strcmp(type,'AIII');

	if AIII & mod(N,2) ~= 0
		error('AIII requires even matrix size');
	end

	fprintf(txt_file_ID,txt_file_name_long);
	fprintf(txt_file_ID,'\nN\tgap\ttype\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_eigen_eq_error_new\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_eigen_eq_error_old\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_unitary error_new\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_unitary error_old\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_e-values-unit_error_new\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_e-values-unit_error_old');
	if symmetric
		fprintf(txt_file_ID,'\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_reality_err_new\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_reality_err_old');
	elseif AIII
		fprintf(txt_file_ID,'\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_grading_err_new\t');
		fprintf(txt_file_ID,txt_file_name_short);
		fprintf(txt_file_ID,'_grading_err_old');
	end
	fprintf(txt_file_ID,'\n');

	
for dist = dist_to_neg1	
	tol = 10^-12;
	number = 10;
	type_long = strcat(char(39),type, char(39));
	fprintf('N\tgap\t\t\ttype');
	fprintf('\t\teigen_eq_error\teigen_eq_error_old');
	fprintf('\t\tunitary error new     \tunitary  error old     ');
	fprintf('\te-values-unit_error_new\te-values-unit_error_old');
	if symmetric
		fprintf('\treal error new    \treal error old');
	elseif AIII
		fprintf('\tgrading error new\tgrading error old');
	end
	
	fprintf('\n');

	eigen_err_avg = 0;
	eigen_err_old_avg = 0;
	unitary_err_avg = 0;
	unitary_err_old_avg = 0;
	unit_e_value_err_avg = 0;
	unit_e_value_err_old_avg = 0;
	if symmetric
		real_err_new_avg = 0;
		real_err_old_avg = 0;
	elseif AIII
		grading_err_new_avg = 0;
		grading_err_old_avg = 0;
	end


	for k = 1:number
		fprintf('%d\t%20.19f\t',N,dist);
		fprintf(type_long);
		if AIII
			fprintf('\t');
		end
		V1 = halfUnitary(N,type,multiplicity,dist/2);
		U = V1*V1;   % our test unitary
		[Q,D] = struct_unitary_diag(U,type,tol);
		if ~isdiag(D)
			fprintf('alert:  that is not diagonal');
		end
		[R,E] = eig(U);
		eigen_err = norm(U*Q - Q*D);
		eigen_err_old = norm(U*R - R*E);
		eigen_err_avg = eigen_err_avg + eigen_err;
		eigen_err_old_avg = eigen_err_old_avg + eigen_err_old;	
		fprintf('\t%18.17f\t%18.17f',eigen_err,eigen_err_old);
		unitary_err = norm(eye(N) - Q*Q');
		unitary_err_old = norm(eye(N) - R*R');
		unitary_err_avg = unitary_err_avg + unitary_err;
		unitary_err_old_avg = unitary_err_old_avg + unitary_err_old;
		fprintf('\t%18.17f\t%18.17f',unitary_err,unitary_err_old);
		unit_e_value_err = max(abs(diag(D))-1);
		unit_e_value_err_old = max(abs(diag(E))-1);
		unit_e_value_err_avg = unit_e_value_err_avg + unit_e_value_err;
		unit_e_value_err_old_avg = unit_e_value_err_old_avg + unit_e_value_err_old;
		fprintf('\t%18.17f\t%18.17f',unit_e_value_err,unit_e_value_err_old);
		if symmetric
			real_err_new  =  norm(imag(Q));
			real_err_old  =  norm(imag(R));
			real_err_new_avg = real_err_new_avg + real_err_new;
			real_err_old_avg = real_err_old_avg + real_err_old;
			fprintf('\t%18.17f\t%18.17f',real_err_new,real_err_old);
		elseif AIII
			Gamma = diag([ones([1 N/2]),-ones([1 N/2])]);
			grading_err_new  =  norm(Q(:,1:(N/2)) - Gamma*Q(:,(N/2+1):N));
			grading_err_old  =  norm(R(:,1:(N/2)) - Gamma*R(:,(N/2+1):N));
			grading_err_new_avg = grading_err_new_avg + grading_err_new;
			grading_err_old_avg = grading_err_old_avg + grading_err_old;
			fprintf('\t%18.17f\t%18.17f',grading_err_new,grading_err_old);
		end
		fprintf('\n');
		
	end
	
	fprintf('\n');	
	
	eigen_err_avg = eigen_err_avg / number;
	eigen_err_old_avg = eigen_err_old_avg / number;
	unitary_err_avg = unitary_err_avg / number;
	unitary_err_old_avg = unitary_err_old_avg / number;
	unit_e_value_err_avg = unit_e_value_err_avg / number;
	unit_e_value_err_old_avg = unit_e_value_err_old_avg / number;
	
		
	fprintf(txt_file_ID,'%d\t%20.19f\t',N,dist);
	fprintf(txt_file_ID,type_long);
	fprintf(txt_file_ID,'\t%18.17f\t%18.17f\t',eigen_err_avg,eigen_err_old_avg);
	fprintf(txt_file_ID,'%18.17f\t%18.17f\t',unitary_err_avg,unitary_err_old_avg);
	fprintf(txt_file_ID,'%18.17f\t%18.17f\t',unit_e_value_err_avg,unit_e_value_err_old_avg);
	if symmetric
		real_err_new_avg = real_err_new_avg / number;
		real_err_old_avg = real_err_old_avg / number;
		fprintf(txt_file_ID,'%18.17f\t%18.17f\t',real_err_new_avg,real_err_old_avg);
	elseif AIII
		grading_err_new_avg = grading_err_new_avg / number;
		grading_err_old_avg = grading_err_old_avg / number;
		fprintf(txt_file_ID,'%18.17f\t%18.17f\t',grading_err_new_avg,grading_err_old_avg);
	end
	fprintf(txt_file_ID,'\n');	
	
	fprintf('\n');		
	fprintf('\n');		
end

end

==> anc/test_generic_root.m <==

U = [exp(3.1415926*i), 10^-12; 0, exp(-3.1415926*i)]
E=eye(2);
err_unitary_initial = norm(U'*U - E)
R0=U;
R=R0;
Z0=E;
Z=Z0;
k = 1;
tol = 10^-12;
diff = 3;
while diff>tol
	k
	common = (E+8*((E+3*Z0*R0)\E))/3;
	R=R0*common;
	Z=common*Z0;
	err_square = norm(R*R - U)
	err_unitary = norm(R'*R - E)
	diff = norm(R-R0)
	R0=R;
    Z0=Z;
    k = k+1;
end

==> anc/time_diag.m <==
%%%%  _unitary_err   should be  _antihermitian_err


function time_diag(N_range, type, multiplicity, dist_to_neg1, txt_file_name)
	rng(135);
	
	warning('off', 'MATLAB:logm:nonPosRealEig')
	warning('off', 'MATLAB:sqrtm:IllConditionedSylvester')
	warning('off', 'MATLAB:nearlySingularMatrix')
	txt_file_name_short = txt_file_name;
	txt_file_name = strcat(txt_file_name,'.tsv');
	txt_file_ID = fopen(txt_file_name,'wt');
	txt_file_name_long = strcat(char(39),txt_file_name, char(39));

	
	
	symmetric = strcmp(type,'symmetric');
	AIII = strcmp(type,'AIII');

	if AIII & prod(mod(N_range,2) == 0) ~= 1
		error('AIII requires even matrix size');
	end

	fprintf(txt_file_ID,txt_file_name_long);
	fprintf(txt_file_ID,'\n');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_N');
	fprintf(txt_file_ID,'\tgap\ttype\t');
	fprintf(txt_file_ID,txt_file_name_short);
	fprintf(txt_file_ID,'_time_new\t');
	fprintf(txt_file_ID,'\n');


	
for N = N_range	

	tol = 10^-12;
	number = 5;
	type_long = strcat(char(39),type, char(39));
	N
	type_long
	time_new_avg = 0;
	time_old_avg = 0;

	for k = 1:number
		V1 = halfUnitary(N,type,multiplicity,dist_to_neg1/2);
		U = V1*V1;   % our test unitary
		tic;
		[Q,D] = struct_unitary_diag(U,type,tol);
		time_new = toc;
		time_new_avg = time_new_avg + time_new;	
		fprintf('\t%10.8f',time_new);
		tic
		[R,E] = eig(U);
		time_old = toc;
		time_old_avg = time_old_avg + time_old;	
		fprintf('\t%10.8f',time_old);
		fprintf('\n');
		
	end
	
	fprintf('\n');	
	
	time_new_avg = time_new_avg / number;
	time_old_avg = time_old_avg / number;
		
	fprintf(txt_file_ID,'%d\t%20.19f\t',N,dist_to_neg1);
	fprintf(txt_file_ID,type_long);
	fprintf(txt_file_ID,'\t%10.8f',time_new_avg);
	fprintf(txt_file_ID,'\t%10.8f',time_old_avg);
	fprintf(txt_file_ID,'\n');	
	
	fprintf('\n');		
	fprintf('\n');		
end

end
